On Large Language Model Continual Unlearning

While large language models have demonstrated impressive performance across various domains and tasks, their security issues have become increasingly severe. Machine unlearning has emerged as a representative approach for model safety and security by removing the influence of undesired data on the target model. However, these methods do not sufficiently consider that unlearning requests in real-world scenarios are continuously emerging, especially in the context of LLMs, which may lead to accumulated model utility loss that eventually becomes unacceptable. Moreover, existing LLM unlearning methods often ignore previous data access limitations due to privacy concerns and copyright protection. Without previous data, the utility preservation during unlearning is much harder. To overcome these challenges, we propose the OOO framework that includes an Orthogonal low-rank adapter (LoRA) for continually unlearning requested data and an Out-Of-Distribution (OOD) detector to measure the similarity between input and unlearning data. The orthogonal LoRA achieves parameter disentanglement among continual unlearning requests. The OOD detector is trained with a novel contrastive entropy loss and utilizes a glocal-aware scoring mechanism. During inference, our OOO framework can decide whether and to what extent to load the unlearning LoRA based on the OOD detector's predicted similarity between the input and the unlearned knowledge. Notably, OOO's effectiveness does not rely on any retained data. We conducted extensive experiments on OOO and state-of-the-art LLM unlearning methods across three tasks and seven datasets. The results indicate that OOO consistently achieves the best unlearning effectiveness and utility preservation, especially when facing continuous unlearning requests. The source codes can be found at https://github.com/GCYZSL/O3-LLM-UNLEARNING.

==> figures/empirical_study.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 生成一些示例数据\n",
    "# data = np.random.rand(6, 7)  # 6组数据，每组7个数据点\n",
    "# errors = np.random.rand(6, 7) * 0.2  # 生成误差数据\n",
    "\n",
    "## RD\n",
    "data = [[91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8],\n",
    "        [90.2, 87.7, 87.6, 89.0, 81.7, 80.6, 64.1, 23.0, 5.0],\n",
    "        [91.2, 91.1, 90.4, 90.7, 89.7, 89.4, 85.5, 66.2, 66.0],\n",
    "        [87.3, 86.2, 85.7, 84.0, 76.6, 69.3, 51.8, 8.6, 2.4],\n",
    "        [90.6, 90.6, 90.1, 89.4, 89.0, 86.3, 85.2, 61.2, 60.4],\n",
    "        ]\n",
    "\n",
    "errors = [[0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
    "          [0.5, 4.2, 3.0, 0.3, 2.3, 9.0, 5.0, 17.5, 4.4],\n",
    "          [0.2, 0.3, 0.6, 0.4, 0.7, 0.6, 0.7, 2.8, 8.1],\n",
    "          [0.2, 0.6, 0.9, 0.9, 1.8, 4.1, 9.7, 6.3, 1.5],\n",
    "          [0.1, 0.1, 0.1, 0.4, 0.4, 2.3, 0.7, 5.6, 13.7],\n",
    "          ]\n",
    "\n",
    "## common\n",
    "\n",
    "# data = [[78.5, 78.5, 78.5, 78.5, 78.5, 78.5],\n",
    "#         [5.8, 3.2, 2.8, 1.7, 2.5, 3.6],\n",
    "#         [74.0, 74.2, 74.9, 73.2, 71.7, 58.6],\n",
    "#         [47.4, 38.1, 40.7, 33.8, 19.8, 0.2],\n",
    "#         [76.4, 76.4, 75.5, 75.4, 74.8, 61.9],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0, 0],\n",
    "#           [3.8, 0.7, 4.3, 0.3, 4.1, 6.2],\n",
    "#           [1.1, 0.1, 0.6, 1.7, 2.9, 6.5],\n",
    "#           [1.4, 3.1, 11.1, 25.6, 10.7, 0.4],\n",
    "#           [0.6, 0.8, 1.3, 1.1, 1.2, 8.5],\n",
    "#           ]\n",
    "\n",
    "\n",
    "# ## openbook\n",
    "\n",
    "# data = [[82.4, 82.4, 82.4, 82.4, 82.4, 82.4],\n",
    "#         [1.5, 0.9, 0.9, 0.5, 0.3, 1.3],\n",
    "#         [74.7, 74.0, 71.3, 71.3, 65.5, 49.4],\n",
    "#         [7.5, 5.6, 4.9, 4.1, 1.5, 0],\n",
    "#         [77.8, 77.9, 77.5, 76.3, 70.5, 46.1],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0, 0],\n",
    "#           [0.8, 0.5, 1.3, 0.2, 0.6, 2.3],\n",
    "#           [0.6, 0.8, 2.2, 5.0, 6.4, 7.3],\n",
    "#           [1.5, 1.4, 2.3, 3.9, 0.9, 0],\n",
    "#           [1.4, 0.9, 0.8, 1.5, 7.2, 12.0],\n",
    "# ]\n",
    "\n",
    "data = np.array(data)\n",
    "errors = np.array(errors)\n",
    "\n",
    "\n",
    "methods = ['Base', 'EUL', 'PO', 'SOGD', 'SOPO']\n",
    "labels = [\"100%\", \"80%\", \"60%\", \"40%\", \"20%\", \"10%\", \"5%\", \"1%\", \"1 sample\"]\n",
    "\n",
    "# 设置图表参数\n",
    "n_groups = data.shape[1]  # 每组的数据点个数\n",
    "bar_width = 0.15  # 每个柱的宽度\n",
    "spacing = 0.1  # 每个数据点组之间的间距\n",
    "index = np.arange(n_groups) * (1 + spacing)  # 调整数据点的位置\n",
    "\n",
    "\n",
    "# 自定义颜色列表\n",
    "colors = ['#FF9999', '#66B2FF', '#99FF99', '#FFCC99', '#CCCCFF', '#FFB266']\n",
    "\n",
    "# 绘制柱状图\n",
    "fig, ax = plt.subplots(figsize=(8, 4))\n",
    "\n",
    "for i in range(data.shape[0]):\n",
    "    ax.bar(index + i * bar_width, data[i], bar_width, yerr=errors[i], label=methods[i], color=colors[i], zorder=2)\n",
    "\n",
    "# 添加图表标题和标签\n",
    "ax.set_xlabel('Retained Data Quantity')\n",
    "ax.set_ylabel('QA Accuracy')\n",
    "ax.set_ylim(0, 100)\n",
    "# ax.set_title('Grouped Bar Chart')\n",
    "ax.set_xticks(index + bar_width * (data.shape[0] - 1) / 2)\n",
    "# ax.set_xticklabels([f'Point {i+1}' for i in range(n_groups)])\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, zorder=0)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig(\"quantity_RD.pdf\", bbox_inches='tight')\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 生成一些示例数据\n",
    "# data = np.random.rand(6, 7)  # 6组数据，每组7个数据点\n",
    "# errors = np.random.rand(6, 7) * 0.2  # 生成误差数据\n",
    "\n",
    "## RD\n",
    "data = [[91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8],\n",
    "        [90.2, 89.9, 88.2, 87.8, 85.6, 83.7, 0, 0, 0],\n",
    "        [91.2, 90.8, 90.9, 90.3, 89.3, 88.5, 84.5, 70.5, 59.7],\n",
    "        [87.3, 86.5, 84.6, 83.3, 77.8, 72.0, 59.4, 12.0, 0],\n",
    "        [90.6, 90.9, 90.7, 90.4, 89.6, 88.6, 84.0, 78.0, 71.5],\n",
    "        ]\n",
    "\n",
    "errors = [[0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
    "          [0.5, 0.1, 3.5, 2.2, 1.6, 4.1, 0, 0, 0],\n",
    "          [0.2, 0.1, 0.4, 0.2, 0.8, 1.1, 0.3, 8.9, 0.5],\n",
    "          [0.2, 0.9, 1.2, 0.2, 2.5, 4.4, 5.8, 7.9, 0],\n",
    "          [0.1, 0.3, 0.6, 0.7, 0.2, 0.3, 3.0, 9.3, 5.6],\n",
    "          ]\n",
    "\n",
    "data = np.array(data)\n",
    "errors = np.array(errors)\n",
    "\n",
    "\n",
    "methods = ['Base', 'EUL', 'PO', 'SOGD', 'SOPO']\n",
    "labels = [\"100%:0%\", \"80%:20%\", \"60%:40%\", \"40%:60%\", \"20%:80%\", \"10%:90%\", \"5%:95%\", \"1%:99%\", \"0%:100%\"]\n",
    "\n",
    "# 设置图表参数\n",
    "n_groups = data.shape[1]  # 每组的数据点个数\n",
    "bar_width = 0.15  # 每个柱的宽度\n",
    "spacing = 0.1  # 每个数据点组之间的间距\n",
    "index = np.arange(n_groups) * (1 + spacing)  # 调整数据点的位置\n",
    "\n",
    "\n",
    "# 自定义颜色列表\n",
    "colors = ['#FF9999', '#66B2FF', '#99FF99', '#FFCC99', '#CCCCFF', '#FFB266']\n",
    "\n",
    "# 绘制柱状图\n",
    "fig, ax = plt.subplots(figsize=(8, 4))\n",
    "\n",
    "for i in range(data.shape[0]):\n",
    "    ax.bar(index + i * bar_width, data[i], bar_width, yerr=errors[i], label=methods[i], color=colors[i], zorder=2)\n",
    "\n",
    "# 添加图表标题和标签\n",
    "ax.set_xlabel('Samples from Retained Distribution:Samples from Irrelevant Distributions')\n",
    "ax.set_ylabel('QA Accuracy')\n",
    "ax.set_ylim(0, 100)\n",
    "# ax.tick_params(axis='y', labelsize=14)\n",
    "# ax.set_title('Grouped Bar Chart')\n",
    "ax.set_xticks(index + bar_width * (data.shape[0] - 1) / 2)\n",
    "# ax.set_xticklabels([f'Point {i+1}' for i in range(n_groups)])\n",
    "ax.set_xticklabels(labels, fontsize=8)\n",
    "ax.legend(fontsize=7)\n",
    "ax.grid(True, zorder=0)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig(\"distribution_RD.pdf\", bbox_inches='tight')\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 生成一些示例数据\n",
    "data = np.random.rand(5, 5)  # 6组数据，每组7个数据点\n",
    "errors = np.random.rand(5, 5) * 0.2  # 生成误差数据\n",
    "\n",
    "## common, 20%\n",
    "# data = [[78.5, 78.5, 78.5, 78.5, 78.5],\n",
    "#         [78.5, 61.2, 34.8, 54.6, 2.5],\n",
    "#         [78.5, 76.4, 74.9, 74.5, 71.7],\n",
    "#         [78.5, 65.2, 54.4, 54.6, 19.8],\n",
    "#         [78.5, 75.8, 75.9, 75.6, 74.8],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 11.5, 15.7, 3.9, 4.1],\n",
    "#           [0, 0.2, 0.6, 0.6, 2.9],\n",
    "#           [0, 7.0, 8.1, 5.1, 10.7],\n",
    "#           [0, 0.3, 1.3, 0.5, 1.2],\n",
    "#           ]\n",
    "\n",
    "\n",
    "## openbook, 20%\n",
    "\n",
    "# data = [[82.4, 82.4, 82.4, 82.4, 82.4],\n",
    "#         [82.4, 42.3, 13.7, 23.3, 0.3],\n",
    "#         [82.4, 77.9, 75.7, 73.7, 71.7],\n",
    "#         [82.4, 48.9, 31.5, 15.3, 1.5],\n",
    "#         [82.4, 77.8, 76.3, 77.0, 70.5],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 8.9, 10.1, 7.2, 0.6],\n",
    "#           [0, 1.4, 1.3, 1.7, 6.4],\n",
    "#           [0, 7.4, 10.6, 6.1, 0.9],\n",
    "#           [0, 0.7, 1.1, 2.4, 7.2],\n",
    "#           ]\n",
    "\n",
    "## common, 1%\n",
    "# data = [[78.5, 78.5, 78.5, 78.5, 78.5],\n",
    "#         [78.5, 6.9, 17.1, 4.7, 3.6],\n",
    "#         [78.5, 72.1, 66.0, 63.6, 58.6],\n",
    "#         [78.5, 0.9, 0.1, 2.7, 0.2],\n",
    "#         [78.5, 74.0, 68.0, 66.9, 61.9]\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 6.0, 27.6, 7.8, 6.2],\n",
    "#           [0, 3.1, 5.6, 4.8, 6.5],\n",
    "#           [0, 0.9, 0.1, 4.7, 0.4],\n",
    "#           [0, 0.9, 2.5, 5.5, 8.5],\n",
    "#           ]\n",
    "\n",
    "# openbook, 1%\n",
    "\n",
    "data = [[82.4, 82.4, 82.4, 82.4, 82.45],\n",
    "        [82.4, 3.5, 9.6, 1.4, 1.3],\n",
    "        [82.4, 72.6, 62.8, 56.9, 49.4],\n",
    "        [82.4, 1.1, 0, 0.5, 0],\n",
    "        [82.4, 74.1, 61.3, 60.7, 46.1]\n",
    "        ]\n",
    "\n",
    "errors = [[0, 0, 0, 0, 0],\n",
    "          [0, 3.2, 16.3, 2.4, 2.3],\n",
    "          [0, 4.5, 5.2, 4.2, 7.3],\n",
    "          [0, 1.8, 0, 0.9, 0],\n",
    "          [0, 0.9, 7.7, 6.3, 12.0],\n",
    "          ]\n",
    "\n",
    "data = np.array(data)\n",
    "errors = np.array(errors)\n",
    "\n",
    "# 设置图表参数\n",
    "n_groups = data.shape[1]  # 每组的数据点个数\n",
    "index = np.arange(n_groups)  # 数据点的位置\n",
    "\n",
    "# 自定义颜色列表，每组数据一组颜色\n",
    "colors = ['black', '#66B2FF', '#99FF99', '#FFCC99', '#CCCCFF', '#FFB266']\n",
    "\n",
    "methods = ['Base', 'EUL', 'PO', 'SOGD', 'SOPO']\n",
    "labels = [\"Initial\", \"1st Request\", \"2nd Request\", \"3rd Request\", \"4th Request\"]\n",
    "\n",
    "# 绘制折线图\n",
    "fig, ax = plt.subplots(figsize=(6, 3))\n",
    "\n",
    "for i in range(data.shape[0]):\n",
    "    if i == 0:\n",
    "        ax.plot(index, data[i], label=methods[i], color=colors[i], linestyle='--', zorder=3)\n",
    "    else:\n",
    "        ax.plot(index, data[i], label=methods[i], color=colors[i], marker='o', linestyle='-')\n",
    "    ax.fill_between(index, data[i] - errors[i], data[i] + errors[i], color=colors[i], alpha=0.3)\n",
    "\n",
    "# 添加图表标题和标签\n",
    "# ax.set_xlabel('Conti')\n",
    "ax.set_ylabel('QA Accuracy')\n",
    "# ax.set_title('Line Plot with Shaded Error Regions')\n",
    "ax.set_xticks(index)\n",
    "ax.set_xticklabels(labels)\n",
    "ax.legend()\n",
    "\n",
    "# 打开网格线，并置于底层\n",
    "ax.grid(True, zorder=1)\n",
    "\n",
    "# 设置y轴坐标范围（根据数据范围调整）\n",
    "ax.set_ylim(0, 90)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig(\"utility_openbook_1%.pdf\", bbox_inches='tight')\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 生成一些示例数据\n",
    "# data = np.random.rand(5, 5)  # 6组数据，每组7个数据点\n",
    "# errors = np.random.rand(5, 5) * 0.2  # 生成误差数据\n",
    "\n",
    "## common, 20%\n",
    "# data = [[78.5, 78.5, 78.5, 78.5, 78.5],\n",
    "#         [78.5, 61.2, 34.8, 54.6, 2.5],\n",
    "#         [78.5, 76.4, 74.9, 74.5, 71.7],\n",
    "#         [78.5, 65.2, 54.4, 54.6, 19.8],\n",
    "#         [78.5, 75.8, 75.9, 75.6, 74.8],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 11.5, 15.7, 3.9, 4.1],\n",
    "#           [0, 0.2, 0.6, 0.6, 2.9],\n",
    "#           [0, 7.0, 8.1, 5.1, 10.7],\n",
    "#           [0, 0.3, 1.3, 0.5, 1.2],\n",
    "#           ]\n",
    "\n",
    "\n",
    "## openbook, 20%\n",
    "\n",
    "# data = [[82.4, 82.4, 82.4, 82.4, 82.4],\n",
    "#         [82.4, 42.3, 13.7, 23.3, 0.3],\n",
    "#         [82.4, 77.9, 75.7, 73.7, 71.7],\n",
    "#         [82.4, 48.9, 31.5, 15.3, 1.5],\n",
    "#         [82.4, 77.8, 76.3, 77.0, 70.5],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 8.9, 10.1, 7.2, 0.6],\n",
    "#           [0, 1.4, 1.3, 1.7, 6.4],\n",
    "#           [0, 7.4, 10.6, 6.1, 0.9],\n",
    "#           [0, 0.7, 1.1, 2.4, 7.2],\n",
    "#           ]\n",
    "\n",
    "## common, 1%\n",
    "# data = [[78.5, 78.5, 78.5, 78.5, 78.5],\n",
    "#         [78.5, 6.9, 17.1, 4.7, 3.6],\n",
    "#         [78.5, 72.1, 66.0, 63.6, 58.6],\n",
    "#         [78.5, 0.9, 0.1, 2.7, 0.2],\n",
    "#         [78.5, 74.0, 68.0, 66.9, 61.9]\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 6.0, 27.6, 7.8, 6.2],\n",
    "#           [0, 3.1, 5.6, 4.8, 6.5],\n",
    "#           [0, 0.9, 0.1, 4.7, 0.4],\n",
    "#           [0, 0.9, 2.5, 5.5, 8.5],\n",
    "#           ]\n",
    "\n",
    "## openbook, 1%\n",
    "\n",
    "# data = [[82.4, 82.4, 82.4, 82.4, 82.45],\n",
    "#         [82.4, 3.5, 9.6, 1.4, 1.3],\n",
    "#         [82.4, 72.6, 62.8, 56.9, 49.4],\n",
    "#         [82.4, 1.1, 0, 0.5, 0],\n",
    "#         [82.4, 74.1, 61.3, 60.7, 46.1]\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 3.2, 16.3, 2.4, 2.3],\n",
    "#           [0, 4.5, 5.2, 4.2, 7.3],\n",
    "#           [0, 1.8, 0, 0.9, 0],\n",
    "#           [0, 0.9, 7.7, 6.3, 12.0],\n",
    "#           ]\n",
    "\n",
    "# SU, 10%\n",
    "\n",
    "data = [[99.9, 99.9, 99.9, 99.9, 99.9],\n",
    "        [99.9, 0.1, 0.3, 0.3, 3.4],\n",
    "        [99.9, 0.1, 9.9, 13.6, 15.3],\n",
    "        [99.9, 19.8, 27.3, 29.7, 20.9],\n",
    "        [99.9, 99.9, 98.7, 98.9, 99.2],\n",
    "        [99.9, 0, 0, 0, 0.6],\n",
    "        [99.9, 20.4, 21.5, 24.4, 17.9],\n",
    "        [99.9, 3.9, 0.5, 3.1, 9.4],\n",
    "        ]\n",
    "\n",
    "errors = [[0, 0, 0, 0, 0],\n",
    "          [0, 0, 0.1, 0.1, 2.2],\n",
    "          [0, 0.1, 6.8, 13.3, 6.5],\n",
    "          [0, 5.3, 18.9, 14.8, 7.8],\n",
    "          [0, 0.1, 1.1, 0.9, 0.6],\n",
    "          [0, 0, 0, 0, 0.5],\n",
    "          [0, 4.6, 6.5, 6.1, 2.7],\n",
    "          [0, 0.6, 0.3, 1.1, 2.7],\n",
    "          ]\n",
    "\n",
    "# # DU, 10%\n",
    "\n",
    "# data = [[99.5, 99.5, 99.5, 99.5, 99.5],\n",
    "#         [99.5, 0, 0.1, 0.1, 2.6],\n",
    "#         [99.5, 0, 8.7, 12.4, 14.4],\n",
    "#         [99.5, 19.6, 25.1, 28.2, 19.3],\n",
    "#         [99.5, 99.4, 97.5, 97.0, 97.9],\n",
    "#         [99.5, 0, 0, 0, 0.3],\n",
    "#         [99.5, 20.7, 21.4, 25.2, 16.0],\n",
    "#         [99.5, 6.6, 4.1, 8.0, 10.2]\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 0, 0.1, 0.1, 1.4],\n",
    "#           [0, 0, 4.9, 1.0, 4.9],\n",
    "#           [0, 4.1, 17.4, 13.0, 8.2],\n",
    "#           [0, 0.2, 1.4, 1.1, 0.7],\n",
    "#           [0, 0, 0, 0, 0.2],\n",
    "#           [0, 6.1, 7.3, 3.8, 2.9],\n",
    "#           [0, 0.6, 1.2, 1.1, 2.9],\n",
    "#           ]\n",
    "\n",
    "# # RD, 10%\n",
    "\n",
    "# data = [[91.8, 91.8, 91.8, 91.8, 91.8],\n",
    "#         [91.8, 73.3, 87.2, 87.0, 87.2],\n",
    "#         [91.8, 88.2, 87.0, 88.0, 80.6],\n",
    "#         [91.8, 91.2, 90.7, 90.2, 89.4],\n",
    "#         [91.8, 91.7, 91.0, 90.2, 89.1],\n",
    "#         [91.8, 80.3, 70.0, 68.8, 69.3],\n",
    "#         [91.8, 90.7, 89.2, 88.5, 86.3],\n",
    "#         [91.8, 89.7, 89.5, 90.1, 90.0],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 13.8, 1.7, 0.5, 0.4],\n",
    "#           [0, 0.6, 2.7, 1.8, 9.0],\n",
    "#           [0, 0.3, 0.7, 0.6, 0.6],\n",
    "#           [0, 0.4, 0.7, 1.4, 1.2],\n",
    "#           [0, 1.8, 2.1, 2.0, 4.1],\n",
    "#           [0, 0.3, 0.3, 0.8, 2.3],\n",
    "#           [0, 1.2, 1.2, 1.1, 1.5],\n",
    "#           ]\n",
    "\n",
    "# # common, 10%\n",
    "# data = [[78.5, 78.5, 78.5, 78.5, 78.5],\n",
    "#         [78.5, 0, 0, 0, 0],\n",
    "#         [78.5, 33.9, 21.0, 31.8, 11.8],\n",
    "#         [78.5, 75.8, 74.9, 73.7, 71.9],\n",
    "#         [78.5, 78.9, 78.5, 78.4, 78.2],\n",
    "#         [78.5, 56.2, 37.0, 30.7, 6.4],\n",
    "#         [78.5, 76.1, 74.4, 74.0, 72.9],\n",
    "#         [78.5, 78.5, 78.5, 78.5, 78.7],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 0, 0, 0, 0],\n",
    "#           [0, 7.0, 5.6, 21.8, 3.6],\n",
    "#           [0, 0, 0.9, 0.9, 0.5],\n",
    "#           [0, 0.5, 0.3, 0.9, 0.6],\n",
    "#           [0, 7.0, 8.8, 13.6, 2.2],\n",
    "#           [0, 0.4, 0.7, 1.1, 2.7],\n",
    "#           [0, 0.1, 0, 0.1, 0.3],\n",
    "#           ]\n",
    "\n",
    "# # openbook, 10%\n",
    "\n",
    "# data = [[82.4, 82.4, 82.4, 82.4, 82.45],\n",
    "#         [82.4, 0, 0, 0, 0],\n",
    "#         [82.4, 17.9, 6.8, 11.7, 4.9],\n",
    "#         [82.4, 77.3, 76.0, 72.3, 64.1],\n",
    "#         [82.4, 81.2, 81.1, 80.9, 80.9],\n",
    "#         [82.4, 37.2, 17, 5.7, 0.4],\n",
    "#         [82.4, 77.6, 73.5, 70.3, 72.9],\n",
    "#         [82.4, 80.9, 81.2, 81.0, 80.9],\n",
    "#         ]\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0],\n",
    "#           [0, 0, 0, 0, 0],\n",
    "#           [0, 5.3, 5.0, 8.4, 4.5],\n",
    "#           [0, 0.1, 1.3, 2.0, 2.7],\n",
    "#           [0, 0.4, 0.6, 0.8, 0.9],\n",
    "#           [0, 7.2, 0.9, 4.0, 0.4],\n",
    "#           [0, 1.0, 1.7, 2.0, 9.9],\n",
    "#           [0, 0.1, 0, 0, 0.1],\n",
    "#           ]\n",
    "\n",
    "data = np.array(data)\n",
    "errors = np.array(errors)\n",
    "\n",
    "# 设置图表参数\n",
    "n_groups = data.shape[1]  # 每组的数据点个数\n",
    "index = np.arange(n_groups)  # 数据点的位置\n",
    "\n",
    "# 自定义颜色列表，每组数据一组颜色\n",
    "colors = ['black', '#66B2FF', '#99FF99', '#FFCC99', '#CCCCFF', 'pink', '#FFA07A', '#5F9EA0', '#FF6666']\n",
    "\n",
    "methods = ['Base', 'GradDif', 'EUL', 'PO', 'NPO', 'SOGD', 'SOPO', 'Ours']\n",
    "labels = [\"Initial\", \"1st Request\", \"2nd Request\", \"3rd Request\", \"4th Request\"]\n",
    "\n",
    "# 绘制折线图\n",
    "fig, ax = plt.subplots(figsize=(6, 3))\n",
    "\n",
    "for i in range(data.shape[0]-1):\n",
    "    if i == 0:\n",
    "        ax.plot(index, data[i], label=methods[i], color=colors[i], linestyle='--', alpha=1, zorder=3)\n",
    "    else:\n",
    "        ax.plot(index, data[i], label=methods[i], color=colors[i], marker='o', ms=9, linestyle='-')\n",
    "    ax.fill_between(index, data[i] - errors[i], data[i] + errors[i], color=colors[i], alpha=0.3)\n",
    "\n",
    "ax.plot(index, data[-1], label=methods[-1], color=colors[-1], marker='D', ms=8, linestyle='--')\n",
    "ax.fill_between(index, data[-1] - errors[-1], data[-1] + errors[-1], color=colors[-1], alpha=0.3)\n",
    "\n",
    "# 添加图表标题和标签\n",
    "# ax.set_xlabel('Conti')\n",
    "ax.set_ylabel('QA Accuracy', fontweight='bold', fontsize=12)\n",
    "# ax.set_title('Line Plot with Shaded Error Regions')\n",
    "ax.set_xticks(index)\n",
    "ax.set_xticklabels(labels, fontweight='bold')\n",
    "ax.legend(ncol=3, bbox_to_anchor=(0.2, 0.5), prop={'weight': 'bold'}, framealpha=0.5) # for SU and DU\n",
    "# ax.legend(ncol=3, prop={'weight': 'bold'}, framealpha=0.5)\n",
    "\n",
    "# 打开网格线，并置于底层\n",
    "ax.grid(True, zorder=1)\n",
    "\n",
    "# 设置y轴坐标范围（根据数据范围调整）\n",
    "ax.set_ylim(-5, 105)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig(\"SU_QA_10_.pdf\", bbox_inches='tight', dpi=300)\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(8, 3)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "\n",
    "## RD\n",
    "# data = [[91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8, 91.8],\n",
    "#         [90.2, 87.7, 87.6, 89.0, 81.7, 80.6, 64.1, 23.0, 5.0],\n",
    "#         [91.2, 91.1, 90.4, 90.7, 89.7, 89.4, 85.5, 66.2, 66.0],\n",
    "#         [87.3, 86.2, 85.7, 84.0, 76.6, 69.3, 51.8, 8.6, 2.4],\n",
    "#         [90.6, 90.6, 90.1, 89.4, 89.0, 86.3, 85.2, 61.2, 60.4],\n",
    "#         ]\n",
    "\n",
    "data_nomi = [[1, 144, 1],\n",
    "             [193.4, 143.6, 199.8],\n",
    "             [169.7, 12.3, 199.8],\n",
    "             [159.2, 90, 86.9],\n",
    "             [2.3, 18.5, 0.7],\n",
    "             [198.5, 136.2, 199.7],\n",
    "             [165.5, 100.8, 81.3],\n",
    "             [172.8, 140.1, 116.8]\n",
    "        ]\n",
    "\n",
    "data_denomi = [[1, 242.1, 1],\n",
    "               [165.5, 242.1, 186.4],\n",
    "               [155.4, 7.9, 26.6],\n",
    "               [27.3, 9, 4.2],\n",
    "               [4.5, 9.5, 4.2],\n",
    "               [176.6, 19.7, 155.9],\n",
    "               [29.1, 10, 4.3],\n",
    "               [3.1, 1.3, 2.6]\n",
    "               ]\n",
    "\n",
    "data = np.array(data_nomi) / np.array(data_denomi)\n",
    "print(data.shape)\n",
    "\n",
    "# errors = [[0, 0, 0, 0, 0, 0, 0, 0, 0],\n",
    "#           [0.5, 4.2, 3.0, 0.3, 2.3, 9.0, 5.0, 17.5, 4.4],\n",
    "#           [0.2, 0.3, 0.6, 0.4, 0.7, 0.6, 0.7, 2.8, 8.1],\n",
    "#           [0.2, 0.6, 0.9, 0.9, 1.8, 4.1, 9.7, 6.3, 1.5],\n",
    "#           [0.1, 0.1, 0.1, 0.4, 0.4, 2.3, 0.7, 5.6, 13.7],\n",
    "#           ]\n",
    "\n",
    "data = np.array(data)\n",
    "# errors = np.array(errors)\n",
    "\n",
    "\n",
    "methods = ['GradAsc', 'GradDif', 'EUL', 'PO', 'NPO', 'SOGD', 'SOPO', 'Ours']\n",
    "labels = [\"Question Answering\", \"Fictitious Knowledge Generation\", \"Intent Classification\"]\n",
    "\n",
    "# 设置图表参数\n",
    "n_groups = data.shape[1]  # 每组的数据点个数\n",
    "bar_width = 0.12  # 每个柱的宽度\n",
    "spacing = 0.3  # 每个数据点组之间的间距\n",
    "index = np.arange(n_groups) * (1 + spacing)  # 调整数据点的位置\n",
    "\n",
    "\n",
    "# 自定义颜色列表\n",
    "colors = ['#FF9999', '#66B2FF', '#99FF99', '#FFCC99', '#CCCCFF', '#FFB266', 'pink', '#FF6666']\n",
    "\n",
    "# 绘制柱状图\n",
    "fig, ax = plt.subplots(figsize=(8, 4))\n",
    "\n",
    "for i in range(data.shape[0]):\n",
    "    ax.bar(index + i * bar_width, data[i], bar_width, label=methods[i], color=colors[i], zorder=2)\n",
    "\n",
    "# 添加图表标题和标签\n",
    "# ax.set_xlabel('Retained Data Quantity')\n",
    "ax.set_ylabel('Unlearning-Utility Ratio', fontsize=13, fontweight='bold')\n",
    "ax.set_ylim(0, 110)\n",
    "# ax.set_title('Grouped Bar Chart')\n",
    "ax.set_xticks(index + bar_width * (data.shape[0] - 1) / 2)\n",
    "# ax.set_xticklabels([f'Point {i+1}' for i in range(n_groups)])\n",
    "ax.set_xticklabels(labels, fontsize=9, fontweight='bold')\n",
    "ax.legend(fontsize=10, prop={'weight': 'bold'}, framealpha=0.5)\n",
    "ax.grid(True, zorder=0)\n",
    "\n",
    "# 显示图表\n",
    "plt.savefig(\"U2_ratio.pdf\", bbox_inches='tight', dpi=300)\n",
    "plt.tight_layout()\n",
    "plt.show()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SOUL",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

